LSTM-Assisted Evolutionary Self-Expressive Subspace Clustering

Massive volumes of high-dimensional data that evolves over time is continuously collected by contemporary information processing systems, which brings up the problem of organizing this data into clusters, i.e. achieve the purpose of dimensional deduction, and meanwhile learning its temporal evolution patterns. In this paper, a framework for evolutionary subspace clustering, referred to as LSTM-ESCM, is introduced, which aims at clustering a set of evolving high-dimensional data points that lie in a union of low-dimensional evolving subspaces. In order to obtain the parsimonious data representation at each time step, we propose to exploit the so-called self-expressive trait of the data at each time point. At the same time, LSTM networks are implemented to extract the inherited temporal patterns behind data in an overall time frame. An efficient algorithm has been proposed based on MATLAB. Next, experiments are carried out on real-world datasets to demonstrate the effectiveness of our proposed approach. And the results show that the suggested algorithm dramatically outperforms other known similar approaches in terms of both run time and accuracy.

==> Programs/data_01.m <==
clear all
clc


% ncdisp('RG_ArgoClim_Temperature_2017.nc')
% ncdisp('RG_ArgoClim_Salinity_2017.nc')
% latitude = ncread('RG_ArgoClim_Salinity_2017.nc','LATITUDE');
% longitude = ncread('RG_ArgoClim_Salinity_2017.nc','LONGITUDE');
% pressure =  ncread('RG_ArgoClim_Salinity_2017.nc','PRESSURE');
% time =  ncread('RG_ArgoClim_Salinity_2017.nc','TIME');
% mappingMask = ncread('RG_ArgoClim_Salinity_2017.nc','MAPPING_MASK');
% bathmetryMask = ncread('RG_ArgoClim_Salinity_2017.nc','BATHYMETRY_MASK');
% salinity = ncread('RG_ArgoClim_Salinity_2017.nc','ARGO_SALINITY_ANOMALY');
% temperature = ncread('RG_ArgoClim_Temperature_2017.nc','ARGO_TEMPERATURE_ANOMALY');


% As longitude is recorded from east 0.5 to 359.5, thus the 10o W to 60o E
% will be positioned in places [341:360] and [1:40].   We shall take
% Salinith and temperature at these positions

% 25o S to 55o S in Latitude should be positioned at locations [91:121].
% We shall take Salinith and temperature at these positions

% 1000 dpa pressure at position 44 in pressure
% temperature1000 = squeeze(temperature(:, :,44,:));
% salinity1000 = squeeze(salinity(:, :,44,:));
% bathmetryMask1000 = bathmetryMask(:,:,44);
% mappingMask1000 = mappingMask(:,:,44);
% save ARGOdata temperature1000 salinity1000 bathmetryMask1000 mappingMask1000 longitude latitude time 

% Time contains 2004 - 2016 in total 156 months
load ARGOdata

% Taking temperature and Salinith at atthe location near the coast of South Africa 
% where the Indian Ocean meets the South Atlantic (specifically, the arealocated at latitudes 
% 25?S to 55?S and longitudes 10?W to 60?E).
temperature1000 = squeeze(temperature1000([1:40,341:360], [11:41],:));
salinity1000 = squeeze(salinity1000([1:40,341:360], [11:41],:));

% We shall get rid of NaN
tmp = temperature1000(:,:,1);
idx = isnan(tmp);
temperature1000 = reshape(temperature1000, [60*31, 156]);

temperature1000(idx(:),:) = [];
salinity1000 = reshape(salinity1000, [60*31, 156]);
salinity1000(idx(:),:) = [];
% Thus each row of salinity1000 and temperature1000 is the salinity and
% temperature value at a particular location for 13 years (2004 to 2016). The paper was using 12
% years value, so we will do the same


% Let remember those location where there are values of salinity and
% temperature. There are N = 1684 locations
N = 1684;
selectedLongitude = longitude([1:40,341:360]);
selectedlatitude = latitude([11:41]);
selectedLongitude = repmat(selectedLongitude, 1, 31);
selectedlatitude = repmat(selectedlatitude', 60,1);
selectedLongitude = reshape(selectedLongitude, 60*31,1);
selectedlatitude = reshape(selectedlatitude, 60*31,1);
selectedLongitude(idx(:)) = [];
selectedlatitude(idx(:)) = [];
selectedLocation = [selectedLongitude selectedlatitude];

% For each location, use 24 months salinity or temperature (number of features) to construct 24
% x 1684.  We want to cluster locations.
% It is not clear whether that paper do salinity and temperature
% separatedly or jointly.   If jointly there will be 48 features.

% Now I am travelling, you may split the data and train them .    The paper
% consider 4 clusters in total.

%% Method 1:  Merging data
%  24 (12) salinity then 24 (12)temperature for each location (in row):  This is
%  going to be the feature of 48 (24) dimension.  We will leave out the year
%  2016.

yearlyMon = 24;
numMonth = 156;
timeLength = (numMonth - 12)/yearlyMon;
joint = 2 ;  

allData = zeros(size(temperature1000,1), 156);
for ii = 1:timeLength
    allData(:, (ii-1)*joint*yearlyMon+1:(ii-1)*joint*yearlyMon + yearlyMon) = salinity1000(:, (ii-1)*yearlyMon+1: (ii)*yearlyMon);
    allData(:, (ii-1)*joint*yearlyMon + yearlyMon+1: (ii)*joint*yearlyMon) = temperature1000(:, (ii-1)*yearlyMon+1: (ii)*yearlyMon);
end
%allData = salinity1000;

% This gives 6 timesteps, X1 (1 to 48 columns), X2 (49 to 2*48), ..., X6
Xtrain1 = zeros(joint*yearlyMon*N, timeLength);
Ytrain1 = zeros(N*N, timeLength);
for t = 1:timeLength
    tmp = allData(:, (t-1)*2*yearlyMon+1:t*2*yearlyMon);
    tmp = tmp';   % feature x locations
    
    tmp_2 = tmp' * tmp;
    
    Ytrain1(:,t) = tmp_2(:);
    Xtrain1(:,t) = tmp(:);
end

%s = struct;
%s(1).Xtrain = Xtrain;
%s(1).Ytrain = Ytrain;

Xtrain{1} = Xtrain1;
Ytrain{1} = Ytrain1;
clear Xtrain1 Ytrain1

% Training a network, please continue here ....

% architecture

dim = size(Xtrain{1},1);

featureDimension = dim;
numHiddenUnits = 40;
numResponses = N^2 - N;
paddingSize = N;
lambda = 10;   %0.1; % tunable hyperparam

layers = [ ...
    sequenceInputLayer(featureDimension)
    lstmLayer(numHiddenUnits,'OutputMode','sequence')
    fullyConnectedLayer(numResponses)
    myPaddingLayer(paddingSize)
    myRegressionLayer('Evolving', lambda)];


maxEpochs = 60;
miniBatchSize = 1024;
l2Regularization = 0.0001;
initialLearnRate = 0.001;
learnRateSchedule = 'piecewise';
learnRateDropPeriod = 10;


options = trainingOptions('adam', ...
    'LearnRateSchedule',learnRateSchedule,...
    'LearnRateDropPeriod',learnRateDropPeriod,...
    'MaxEpochs',maxEpochs, ...
    'L2Regularization', l2Regularization, ...
    'InitialLearnRate', initialLearnRate, ...
    'Shuffle','every-epoch', ...
    'Verbose',1, ...
    'Plots','training-progress');

% training

rng(1);
[net,info] = trainNetwork(Xtrain,Ytrain,layers,options);


CC = predict(net,Xtrain);
CC = double(CC{1});

% spectrual clustering and accuracy

%spectralC = cell(6,1);
spectralC = zeros(N, timeLength); 
errorss = zeros(1,timeLength);

for i = 1:timeLength
    
    %label group 1
    CTemp = reshape(CC(:,i),N,N);
    
    ATemp = abs(CTemp)+abs(CTemp');
    
    [~,~,~,~,temp,~]=spectralcluster(ATemp,4,4);
    
    spectralC(:,i) = temp(:); 
    % errorss(i) = missclass(spectralC{i},N_1,4)/sum(N_1)*100;
    
end

%% Visualization
% The following code assume that the labels have been predicted for six
% timesteps, we will landmark them on the map defined by the Mask
% 
spectralC = 2 * spectralC;    % To distinguish from the value in Masks
Maps = repmat(bathmetryMask1000, 1,1, timeLength);   % Construct Maps


tmpMaps = NaN(60*31, 1);                    % Small area that we are interested in

for i = 1:timeLength
    tmpMaps(~idx(:),1) = spectralC(:,i);
    Maps([1:40,341:360], [11:41], i) = reshape(tmpMaps(:,1), 60,31,1);
    % Put them back to the area in the entire mask
end
Maps = permute(Maps, [2, 1,3]);    % Swap Longitude and Latitude
Maps = flip(Maps,1);               % Upside down (North up and South bottom)

CM1 = parula(5);
CM2 = hot(16);
CM = [CM1(1:2, :); CM2([3, 5,7, 9, 11, 13], :)];
for i = 1:timeLength
    figure
    imagesc(Maps(:,[201:360,1:200],i))  % To make this more interesting, we shall re-organize colormap, e.g., use warm colors for these predicted locations
    colormap(CM);
    eval(['print -depsc2 Maps' num2str(i) '.eps']) 
end


%% Method 2:  Only salinity or temperature for 24 dimension feature.
% .... 


 

==> Programs/data_02.m <==
clear all
clc


% ncdisp('RG_ArgoClim_Temperature_2017.nc')
% ncdisp('RG_ArgoClim_Salinity_2017.nc')
% latitude = ncread('RG_ArgoClim_Salinity_2017.nc','LATITUDE');
% longitude = ncread('RG_ArgoClim_Salinity_2017.nc','LONGITUDE');
% pressure =  ncread('RG_ArgoClim_Salinity_2017.nc','PRESSURE');
% time =  ncread('RG_ArgoClim_Salinity_2017.nc','TIME');
% mappingMask = ncread('RG_ArgoClim_Salinity_2017.nc','MAPPING_MASK');
% bathmetryMask = ncread('RG_ArgoClim_Salinity_2017.nc','BATHYMETRY_MASK');
% salinity = ncread('RG_ArgoClim_Salinity_2017.nc','ARGO_SALINITY_ANOMALY');
% temperature = ncread('RG_ArgoClim_Temperature_2017.nc','ARGO_TEMPERATURE_ANOMALY');


% As longitude is recorded from east 0.5 to 359.5, thus the 10o W to 60o E
% will be positioned in places [341:360] and [1:40].   We shall take
% Salinith and temperature at these positions

% 25o S to 55o S in Latitude should be positioned at locations [91:121].
% We shall take Salinith and temperature at these positions

% 1000 dpa pressure at position 44 in pressure
% temperature1000 = squeeze(temperature(:, :,44,:));
% salinity1000 = squeeze(salinity(:, :,44,:));
% bathmetryMask1000 = bathmetryMask(:,:,44);
% mappingMask1000 = mappingMask(:,:,44);
% save ARGOdata temperature1000 salinity1000 bathmetryMask1000 mappingMask1000 longitude latitude time 

% Time contains 2004 - 2016 in total 156 months
load ARGOdata

% Taking temperature and Salinith at atthe location near the coast of South Africa 
% where the Indian Ocean meets the South Atlantic (specifically, the arealocated at latitudes 
% 25?S to 55?S and longitudes 10?W to 60?E).
temperature1000 = squeeze(temperature1000([1:40,341:360], [11:41],:));
salinity1000 = squeeze(salinity1000([1:40,341:360], [11:41],:));

% We shall get rid of NaN
tmp = temperature1000(:,:,1);
idx = isnan(tmp);
temperature1000 = reshape(temperature1000, [60*31, 156]);

temperature1000(idx(:),:) = [];
salinity1000 = reshape(salinity1000, [60*31, 156]);
salinity1000(idx(:),:) = [];
% Thus each row of salinity1000 and temperature1000 is the salinity and
% temperature value at a particular location for 13 years (2004 to 2016). The paper was using 12
% years value, so we will do the same


% Let remember those location where there are values of salinity and
% temperature. There are N = 1684 locations
N = 1684;
selectedLongitude = longitude([1:40,341:360]);
selectedlatitude = latitude([11:41]);
selectedLongitude = repmat(selectedLongitude, 1, 31);
selectedlatitude = repmat(selectedlatitude', 60,1);
selectedLongitude = reshape(selectedLongitude, 60*31,1);
selectedlatitude = reshape(selectedlatitude, 60*31,1);
selectedLongitude(idx(:)) = [];
selectedlatitude(idx(:)) = [];
selectedLocation = [selectedLongitude selectedlatitude];

% For each location, use 24 months salinity or temperature (number of features) to construct 24
% x 1684.  We want to cluster locations.
% It is not clear whether that paper do salinity and temperature
% separatedly or jointly.   If jointly there will be 48 features.

% Now I am travelling, you may split the data and train them .    The paper
% consider 4 clusters in total.

%% Method 1:  Merging data
%  24 (12) salinity then 24 (12)temperature for each location (in row):  This is
%  going to be the feature of 48 (24) dimension.  We will leave out the year
%  2016.

yearlyMon = 24;
numMonth = 156;
timeLength = (numMonth - 12)/yearlyMon;
joint = 2 ;  

allData = zeros(size(temperature1000,1), 156);
for ii = 1:timeLength
    allData(:, (ii-1)*joint*yearlyMon+1:(ii-1)*joint*yearlyMon + yearlyMon) = salinity1000(:, (ii-1)*yearlyMon+1: (ii)*yearlyMon);
    allData(:, (ii-1)*joint*yearlyMon + yearlyMon+1: (ii)*joint*yearlyMon) = temperature1000(:, (ii-1)*yearlyMon+1: (ii)*yearlyMon);
end
%allData = salinity1000;

% This gives 6 timesteps, X1 (1 to 48 columns), X2 (49 to 2*48), ..., X6
Xtrain1 = zeros(joint*yearlyMon*N, timeLength);
Ytrain1 = zeros(N*N, timeLength);
for t = 1:timeLength
    tmp = allData(:, (t-1)*2*yearlyMon+1:t*2*yearlyMon);
    tmp = tmp';   % feature x locations
    
    tmp_2 = tmp' * tmp;
    
    Ytrain1(:,t) = tmp_2(:);
    Xtrain1(:,t) = tmp(:);
end

%s = struct;
%s(1).Xtrain = Xtrain;
%s(1).Ytrain = Ytrain;

Xtrain{1} = Xtrain1;
Ytrain{1} = Ytrain1;
clear Xtrain1 Ytrain1 tmp tmp_2

% Training a network, please continue here ....

% architecture

dim = size(Xtrain{1},1);

featureDimension = dim;
numHiddenUnits = 40;
numResponses = N^2 - N;
paddingSize = N;
lambda = 1.0;   %0.1 is quite good; % tunable hyperparam

layers = [ ...
    sequenceInputLayer(featureDimension)
    lstmLayer(numHiddenUnits,'OutputMode','sequence')
    fullyConnectedLayer(numResponses)
    myPaddingLayer(paddingSize)
    myRegressionLayer('Evolving', lambda)];


maxEpochs = 60;
miniBatchSize = 1024;
l2Regularization = 0.0001;
initialLearnRate = 0.001;
learnRateSchedule = 'piecewise';
learnRateDropPeriod = 20;


options = trainingOptions('adam', ...
    'LearnRateSchedule',learnRateSchedule,...
    'LearnRateDropPeriod',learnRateDropPeriod,...
    'MaxEpochs',maxEpochs, ...
    'L2Regularization', l2Regularization, ...
    'InitialLearnRate', initialLearnRate, ...
    'Shuffle','every-epoch', ...
    'Verbose',1, ...
    'Plots','training-progress');

% training

rng(1);
[net,info] = trainNetwork(Xtrain,Ytrain,layers,options);


CC = predict(net,Xtrain);
CC = double(CC{1});

% spectrual clustering and accuracy

%spectralC = cell(6,1);
spectralC = zeros(N, timeLength); 
errorss = zeros(1,timeLength);

for i = 1:timeLength
    
    %label group 1
    CTemp = reshape(CC(:,i),N,N);
    
    ATemp = abs(CTemp)+abs(CTemp');
    
    [~,~,~,~,temp,~]=spectralcluster(ATemp,4,4);
    
    spectralC(:,i) = temp(:); 
    % errorss(i) = missclass(spectralC{i},N_1,4)/sum(N_1)*100;
    
end

%% Visualization
% The following code assume that the labels have been predicted for six
% timesteps, we will landmark them on the map defined by the Mask
% 
spectralC = 2 * spectralC;    % To distinguish from the value in Masks
Maps = repmat(bathmetryMask1000, 1,1, timeLength);   % Construct Maps


tmpMaps = NaN(60*31, 1);                    % Small area that we are interested in

for i = 1:timeLength
    tmpMaps(~idx(:),1) = spectralC(:,i);
    Maps([1:40,341:360], [11:41], i) = reshape(tmpMaps(:,1), 60,31,1);
    % Put them back to the area in the entire mask
end
Maps = permute(Maps, [2, 1,3]);    % Swap Longitude and Latitude
Maps = flip(Maps,1);               % Upside down (North up and South bottom)

CM1 = parula(5);
CM2 = hot(16);
CM = [CM1(1:2, :); CM2([3, 5,7, 9, 11, 13], :)];
for i = 1:timeLength
    figure
    imagesc(Maps(:,[201:360,1:200],i))  % To make this more interesting, we shall re-organize colormap, e.g., use warm colors for these predicted locations
    colormap(CM);
    eval(['print -depsc2 Maps' num2str(i) '.eps']) 
end


%% Method 2:  Only salinity or temperature for 24 dimension feature.
% .... 


 

==> Programs/data_03.m <==
clear all
clc


% ncdisp('RG_ArgoClim_Temperature_2017.nc')
% ncdisp('RG_ArgoClim_Salinity_2017.nc')
% latitude = ncread('RG_ArgoClim_Salinity_2017.nc','LATITUDE');
% longitude = ncread('RG_ArgoClim_Salinity_2017.nc','LONGITUDE');
% pressure =  ncread('RG_ArgoClim_Salinity_2017.nc','PRESSURE');
% time =  ncread('RG_ArgoClim_Salinity_2017.nc','TIME');
% mappingMask = ncread('RG_ArgoClim_Salinity_2017.nc','MAPPING_MASK');
% bathmetryMask = ncread('RG_ArgoClim_Salinity_2017.nc','BATHYMETRY_MASK');
% salinity = ncread('RG_ArgoClim_Salinity_2017.nc','ARGO_SALINITY_ANOMALY');
% temperature = ncread('RG_ArgoClim_Temperature_2017.nc','ARGO_TEMPERATURE_ANOMALY');


% As longitude is recorded from east 0.5 to 359.5, thus the 10o W to 60o E
% will be positioned in places [341:360] and [1:40].   We shall take
% Salinith and temperature at these positions

% 25o S to 55o S in Latitude should be positioned at locations [91:121].
% We shall take Salinith and temperature at these positions

% 1000 dpa pressure at position 44 in pressure
% temperature1000 = squeeze(temperature(:, :,44,:));
% salinity1000 = squeeze(salinity(:, :,44,:));
% bathmetryMask1000 = bathmetryMask(:,:,44);
% mappingMask1000 = mappingMask(:,:,44);
% save ARGOdata temperature1000 salinity1000 bathmetryMask1000 mappingMask1000 longitude latitude time 

% Time contains 2004 - 2016 in total 156 months
load ARGOdata

% Taking temperature and Salinith at atthe location near the coast of South Africa 
% where the Indian Ocean meets the South Atlantic (specifically, the arealocated at latitudes 
% 25?S to 55?S and longitudes 10?W to 60?E).
temperature1000 = squeeze(temperature1000([1:40,341:360], [11:41],:));
salinity1000 = squeeze(salinity1000([1:40,341:360], [11:41],:));

% We shall get rid of NaN
tmp = temperature1000(:,:,1);
idx = isnan(tmp);
temperature1000 = reshape(temperature1000, [60*31, 156]);

temperature1000(idx(:),:) = [];
salinity1000 = reshape(salinity1000, [60*31, 156]);
salinity1000(idx(:),:) = [];
% Thus each row of salinity1000 and temperature1000 is the salinity and
% temperature value at a particular location for 13 years (2004 to 2016). The paper was using 12
% years value, so we will do the same


% Let remember those location where there are values of salinity and
% temperature. There are N = 1684 locations
N = 1684;
selectedLongitude = longitude([1:40,341:360]);
selectedlatitude = latitude([11:41]);
selectedLongitude = repmat(selectedLongitude, 1, 31);
selectedlatitude = repmat(selectedlatitude', 60,1);
selectedLongitude = reshape(selectedLongitude, 60*31,1);
selectedlatitude = reshape(selectedlatitude, 60*31,1);
selectedLongitude(idx(:)) = [];
selectedlatitude(idx(:)) = [];
selectedLocation = [selectedLongitude selectedlatitude];

% For each location, use 24 months salinity or temperature (number of features) to construct 24
% x 1684.  We want to cluster locations.
% It is not clear whether that paper do salinity and temperature
% separatedly or jointly.   If jointly there will be 48 features.

% Now I am travelling, you may split the data and train them .    The paper
% consider 4 clusters in total.

%% Method 1:  Merging data
%  24 (12) salinity then 24 (12)temperature for each location (in row):  This is
%  going to be the feature of 48 (24) dimension.  We will leave out the year
%  2016.

yearlyMon = 24;
numMonth = 156;
timeLength = (numMonth - 12)/yearlyMon;
joint = 2 ;  

allData = zeros(size(temperature1000,1), 156);
for ii = 1:timeLength
    allData(:, (ii-1)*joint*yearlyMon+1:(ii-1)*joint*yearlyMon + yearlyMon) = salinity1000(:, (ii-1)*yearlyMon+1: (ii)*yearlyMon);
    allData(:, (ii-1)*joint*yearlyMon + yearlyMon+1: (ii)*joint*yearlyMon) = temperature1000(:, (ii-1)*yearlyMon+1: (ii)*yearlyMon);
end
%allData = salinity1000;

% This gives 6 timesteps, X1 (1 to 48 columns), X2 (49 to 2*48), ..., X6
Xtrain1 = zeros(joint*yearlyMon*N, timeLength);
Ytrain1 = zeros(N*N, timeLength);
for t = 1:timeLength
    tmp = allData(:, (t-1)*2*yearlyMon+1:t*2*yearlyMon);
    tmp = tmp';   % feature x locations
    
    tmp_2 = tmp' * tmp;
    
    Ytrain1(:,t) = tmp_2(:);
    Xtrain1(:,t) = tmp(:);
end

%s = struct;
%s(1).Xtrain = Xtrain;
%s(1).Ytrain = Ytrain;

Xtrain{1} = Xtrain1;
Ytrain{1} = Ytrain1;
clear Xtrain1 Ytrain1 tmp tmp_2

% Training a network, please continue here ....

% architecture

dim = size(Xtrain{1},1);

featureDimension = dim;
numHiddenUnits = 40;
numResponses = N^2 - N;
paddingSize = N;
lambda = 0.1;   %0.1 is quite good; % tunable hyperparam

layers = [ ...
    sequenceInputLayer(featureDimension)
    lstmLayer(numHiddenUnits,'OutputMode','sequence')
    fullyConnectedLayer(numResponses)
    myPaddingLayer(paddingSize)
    myRegressionLayer('Evolving', lambda)];


maxEpochs = 60;
miniBatchSize = 1024;
l2Regularization = 0.0001;
initialLearnRate = 0.001;
learnRateSchedule = 'piecewise';
learnRateDropPeriod = 20;


options = trainingOptions('adam', ...
    'LearnRateSchedule',learnRateSchedule,...
    'LearnRateDropPeriod',learnRateDropPeriod,...
    'MaxEpochs',maxEpochs, ...
    'L2Regularization', l2Regularization, ...
    'InitialLearnRate', initialLearnRate, ...
    'Shuffle','every-epoch', ...
    'Verbose',1, ...
    'Plots','training-progress');

% training

rng(1);
[net,info] = trainNetwork(Xtrain,Ytrain,layers,options);


CC = predict(net,Xtrain);
CC = double(CC{1});

% spectrual clustering and accuracy

%spectralC = cell(6,1);
spectralC = zeros(N, timeLength); 
errorss = zeros(1,timeLength);

for i = 1:timeLength
    
    %label group 1
    CTemp = reshape(CC(:,i),N,N);
    
    ATemp = abs(CTemp)+abs(CTemp');
    
    [~,~,~,~,temp,~]=spectralcluster(ATemp,4,4);
    
    spectralC(:,i) = temp(:); 
    % errorss(i) = missclass(spectralC{i},N_1,4)/sum(N_1)*100;
    
end

%% Visualization
% The following code assume that the labels have been predicted for six
% timesteps, we will landmark them on the map defined by the Mask
% 
spectralC = 2 * spectralC;    % To distinguish from the value in Masks
Maps = repmat(bathmetryMask1000, 1,1, timeLength);   % Construct Maps


tmpMaps = NaN(60*31, 1);                    % Small area that we are interested in

for i = 1:timeLength
    tmpMaps(~idx(:),1) = spectralC(:,i);
    Maps([1:40,341:360], [11:41], i) = reshape(tmpMaps(:,1), 60,31,1);
    % Put them back to the area in the entire mask
end
Maps = permute(Maps, [2, 1,3]);    % Swap Longitude and Latitude
Maps = flip(Maps,1);               % Upside down (North up and South bottom)

CM1 = parula(5);
CM2 = hot(16);
CM = [CM1(1:2, :); CM2([3, 5,7, 9, 11, 13], :)];
for i = 1:timeLength
    figure
    imagesc(Maps(:,[201:360,1:200],i))  % To make this more interesting, we shall re-organize colormap, e.g., use warm colors for these predicted locations
    colormap(CM);
    eval(['print -depsc2 Maps' num2str(i) '.eps']) 
end


%% Method 2:  Only salinity or temperature for 24 dimension feature.
% .... 


 

==> Programs/data_03a.m <==
clear all
clc


% ncdisp('RG_ArgoClim_Temperature_2017.nc')
% ncdisp('RG_ArgoClim_Salinity_2017.nc')
% latitude = ncread('RG_ArgoClim_Salinity_2017.nc','LATITUDE');
% longitude = ncread('RG_ArgoClim_Salinity_2017.nc','LONGITUDE');
% pressure =  ncread('RG_ArgoClim_Salinity_2017.nc','PRESSURE');
% time =  ncread('RG_ArgoClim_Salinity_2017.nc','TIME');
% mappingMask = ncread('RG_ArgoClim_Salinity_2017.nc','MAPPING_MASK');
% bathmetryMask = ncread('RG_ArgoClim_Salinity_2017.nc','BATHYMETRY_MASK');
% salinity = ncread('RG_ArgoClim_Salinity_2017.nc','ARGO_SALINITY_ANOMALY');
% temperature = ncread('RG_ArgoClim_Temperature_2017.nc','ARGO_TEMPERATURE_ANOMALY');


% As longitude is recorded from east 0.5 to 359.5, thus the 10o W to 60o E
% will be positioned in places [341:360] and [1:40].   We shall take
% Salinith and temperature at these positions

% 25o S to 55o S in Latitude should be positioned at locations [91:121].
% We shall take Salinith and temperature at these positions

% 1000 dpa pressure at position 44 in pressure
% temperature1000 = squeeze(temperature(:, :,44,:));
% salinity1000 = squeeze(salinity(:, :,44,:));
% bathmetryMask1000 = bathmetryMask(:,:,44);
% mappingMask1000 = mappingMask(:,:,44);
% save ARGOdata temperature1000 salinity1000 bathmetryMask1000 mappingMask1000 longitude latitude time 

% Time contains 2004 - 2016 in total 156 months
load ARGOdata

% Taking temperature and Salinith at atthe location near the coast of South Africa 
% where the Indian Ocean meets the South Atlantic (specifically, the arealocated at latitudes 
% 25?S to 55?S and longitudes 10?W to 60?E).
temperature1000 = squeeze(temperature1000([1:40,341:360], [11:41],:));
salinity1000 = squeeze(salinity1000([1:40,341:360], [11:41],:));

% We shall get rid of NaN
tmp = temperature1000(:,:,1);
idx = isnan(tmp);
temperature1000 = reshape(temperature1000, [60*31, 156]);

temperature1000(idx(:),:) = [];
salinity1000 = reshape(salinity1000, [60*31, 156]);
salinity1000(idx(:),:) = [];
% Thus each row of salinity1000 and temperature1000 is the salinity and
% temperature value at a particular location for 13 years (2004 to 2016). The paper was using 12
% years value, so we will do the same


% Let remember those location where there are values of salinity and
% temperature. There are N = 1684 locations
N = 1684;
selectedLongitude = longitude([1:40,341:360]);
selectedlatitude = latitude([11:41]);
selectedLongitude = repmat(selectedLongitude, 1, 31);
selectedlatitude = repmat(selectedlatitude', 60,1);
selectedLongitude = reshape(selectedLongitude, 60*31,1);
selectedlatitude = reshape(selectedlatitude, 60*31,1);
selectedLongitude(idx(:)) = [];
selectedlatitude(idx(:)) = [];
selectedLocation = [selectedLongitude selectedlatitude];

% For each location, use 24 months salinity or temperature (number of features) to construct 24
% x 1684.  We want to cluster locations.
% It is not clear whether that paper do salinity and temperature
% separatedly or jointly.   If jointly there will be 48 features.

% Now I am travelling, you may split the data and train them .    The paper
% consider 4 clusters in total.

%% Method 1:  Merging data
%  24 (12) salinity then 24 (12)temperature for each location (in row):  This is
%  going to be the feature of 48 (24) dimension.  We will leave out the year
%  2016.

yearlyMon = 24;
numMonth = 156;
timeLength = (numMonth - 12)/yearlyMon;
joint = 2 ;  

allData = zeros(size(temperature1000,1), 156);
for ii = 1:timeLength
    allData(:, (ii-1)*joint*yearlyMon+1:(ii-1)*joint*yearlyMon + yearlyMon) = salinity1000(:, (ii-1)*yearlyMon+1: (ii)*yearlyMon);
    allData(:, (ii-1)*joint*yearlyMon + yearlyMon+1: (ii)*joint*yearlyMon) = temperature1000(:, (ii-1)*yearlyMon+1: (ii)*yearlyMon);
end
%allData = salinity1000;

% This gives 6 timesteps, X1 (1 to 48 columns), X2 (49 to 2*48), ..., X6
Xtrain1 = zeros(joint*yearlyMon*N, timeLength);
Ytrain1 = zeros(N*N, timeLength);
for t = 1:timeLength
    tmp = allData(:, (t-1)*2*yearlyMon+1:t*2*yearlyMon);
    tmp = tmp';   % feature x locations
    
    tmp_2 = tmp' * tmp;
    
    Ytrain1(:,t) = tmp_2(:);
    Xtrain1(:,t) = tmp(:);
end

%s = struct;
%s(1).Xtrain = Xtrain;
%s(1).Ytrain = Ytrain;

Xtrain{1} = Xtrain1;
Ytrain{1} = Ytrain1;
clear Xtrain1 Ytrain1 tmp tmp_2

% Training a network, please continue here ....

% architecture

dim = size(Xtrain{1},1);

featureDimension = dim;
numHiddenUnits = 50;
numResponses = N^2 - N;
paddingSize = N;
lambda = 1.0;   %0.1 is quite good; % tunable hyperparam

layers = [ ...
    sequenceInputLayer(featureDimension)
    lstmLayer(numHiddenUnits,'OutputMode','sequence')
    fullyConnectedLayer(numResponses)
    myPaddingLayer(paddingSize)
    myRegressionLayer('Evolving', lambda)];


maxEpochs = 60;
miniBatchSize = 1024;
l2Regularization = 0.0001;
initialLearnRate = 0.001;
learnRateSchedule = 'piecewise';
learnRateDropPeriod = 20;


options = trainingOptions('adam', ...
    'LearnRateSchedule',learnRateSchedule,...
    'LearnRateDropPeriod',learnRateDropPeriod,...
    'MaxEpochs',maxEpochs, ...
    'L2Regularization', l2Regularization, ...
    'InitialLearnRate', initialLearnRate, ...
    'Shuffle','every-epoch', ...
    'Verbose',1, ...
    'Plots','training-progress');

% training

rng(1);
[net,info] = trainNetwork(Xtrain,Ytrain,layers,options);


CC = predict(net,Xtrain);
CC = double(CC{1});

% spectrual clustering and accuracy

%spectralC = cell(6,1);
spectralC = zeros(N, timeLength); 
errorss = zeros(1,timeLength);

for i = 1:timeLength
    
    %label group 1
    CTemp = reshape(CC(:,i),N,N);
    
    ATemp = abs(CTemp)+abs(CTemp');
    
    [~,~,~,~,temp,~]=spectralcluster(ATemp,4,4);
    
    spectralC(:,i) = temp(:); 
    % errorss(i) = missclass(spectralC{i},N_1,4)/sum(N_1)*100;
    
end

%% Visualization
% The following code assume that the labels have been predicted for six
% timesteps, we will landmark them on the map defined by the Mask
% 
spectralC = 2 * spectralC;    % To distinguish from the value in Masks
Maps = repmat(bathmetryMask1000, 1,1, timeLength);   % Construct Maps


tmpMaps = NaN(60*31, 1);                    % Small area that we are interested in

for i = 1:timeLength
    tmpMaps(~idx(:),1) = spectralC(:,i);
    Maps([1:40,341:360], [11:41], i) = reshape(tmpMaps(:,1), 60,31,1);
    % Put them back to the area in the entire mask
end
Maps = permute(Maps, [2, 1,3]);    % Swap Longitude and Latitude
Maps = flip(Maps,1);               % Upside down (North up and South bottom)

CM1 = parula(5);
CM2 = hot(16);
CM = [CM1(1:2, :); CM2([3, 5,7, 9, 11, 13], :)];
for i = 1:timeLength
    figure
    imagesc(Maps(:,[201:360,1:200],i))  % To make this more interesting, we shall re-organize colormap, e.g., use warm colors for these predicted locations
    colormap(CM);
    eval(['print -depsc2 Maps' num2str(i) '.eps']) 
end


%% Method 2:  Only salinity or temperature for 24 dimension feature.
% .... 


 
